Contextual-Utterance Training for Automatic Speech Recognition

Recent studies of streaming automatic speech recognition (ASR) recurrent neural network transducer (RNN-T)-based systems have fed the encoder with past contextual information in order to improve its word error rate (WER) performance. In this paper, we first propose a contextual-utterance training technique which makes use of the previous and future contextual utterances in order to do an implicit adaptation to the speaker, topic and acoustic environment. Also, we propose a dual-mode contextual-utterance training technique for streaming automatic speech recognition (ASR) systems. This proposed approach allows to make a better use of the available acoustic context in streaming models by distilling "in-place" the knowledge of a teacher, which is able to see both past and future contextual utterances, to the student which can only see the current and past contextual utterances. The experimental results show that a conformer-transducer system trained with the proposed techniques outperforms the same system trained with the classical RNN-T loss. Specifically, the proposed technique is able to reduce both the WER and the average last token emission latency by more than 6% and 40ms relative, respectively.

==> barchart.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "\n",
    "# Grouped bar chart with labels\n",
    "\n",
    "This example shows a how to create a grouped bar chart and how to annotate\n",
    "bars with labels.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAj4AAAGoCAYAAABG5e9vAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAAA/sUlEQVR4nO3deXxU1f3/8deHBEjIhIQlighfAihL0wKWYFUEwaItiBsqiyii1h2oYn9uKKBGxFrtIm6IigriLioUraKgSEWjgAIqghI2RRYDCSEsyfn9MZNpErLCJDOZ+34+HvOQuffMmc/kMPLOuefea845RERERLygXrgLEBEREaktCj4iIiLiGQo+IiIi4hkKPiIiIuIZCj4iIiLiGQo+IiIi4hkKPiIiIuIZCj4iHmdmC8xsWrjrKM7MppvZe+GuI1KZmc/MNplZj8PsZ5iZfWZmFqraRCKdgo9IBAn8g+8Cj/1mts3MFpnZTWaWEO766jozizezfDO7ptT2GwI/87K255lZw8BzV85jSrHXFN+eZ2arzGxsqX5TS7XbZWZfmNnFVfwoNwOZzrnPAv01MLOnzWynma0zsyGl3q+bmWWZWZNS/bwANAKGV/F9Reo8BR+RyPMRcBTQBugLzARGAV+Y2ZHhLCwKHAD+C5xaavvvgfXlbF/knNtbbNso/ONT/HFrqdcVtUkD/gncZ2ZXllHP2YF2vwVeA541s9Mr+gBmFgdcAzxebPOVwInAycAdwHQzaxZoHws8BYxxzv1SvC/nv3T/k8D1Fb2nSDRR8BGJPPuccz855zY7575yzj2K/x+1FGByUaOyDlGZ2e1mtq7Y89+a2Twz+9nMcgOHNf5Y3YLMbKKZrTGzwWb2XWAmY7aZNTazQWb2rZnlmNkrZpZU7HVmZn8xs+/NbJ+ZrTWz60v13dTMXjSz3Wa2xcwygIMOvZjZaDP7JjBj852ZjQv8o15ezX0CsylnBGbN8oE/AfOBvkWHdwJ99AbuLmd76UNuOwPjU/yRU06bH5xzjwNfAn8oo8wdgXZrnHMZwI5y2hX3RyAe+E+xbZ2B2YG/L88Bu4B2gX23AN84594op7/Xge5m1qmS9xWJCgo+InWAc24T/pmfQWZWne9tY+BF/DNHvwXeAd40sw6HUMZRwCXAeUB/oCfwCv4wMTiwrRdwW7HXXIs/UEzGP/txPzDZzC4v1uZJoDtwJv4Zl1Tg3OJvbGYTgb/gn1npDPwZuAqYUIW6HwDuC7zuLfzBpxnQLbD/eGA/MB2IKbU9MdD+kASC3+8D772vgnYxZjYUaFpRu4BTgKXOuQPFti0HeptZgpn9Dn8wWmNmv8L/cxpTXmfOuR+An/H/HRGJeuX+tiQiEWcl/iDTHP8/VJVyzi0otel2MzsTuAC4p5rv3xC4xDm3DcDMXgKuBlo457YGtr2A//BQkVuAh5xzUwPPvzOzjsA44EkzOwY4BzjdOfd+oI/LgB+KOjCzRsBNwCDn3NuBzT+Y2e3Av/Af2qnIPc65t4r19xP+GZFTgaWB/y50zh0wsw9Lbd8R+HNx08zssVLbLnfOvVhGm4b4/z+bB/yjjNr+Y2aFQBz+0LUVeKKSz9MW2FRq21PAr4GvgBz8a3Z2AfOAG4Hfmdk9QAPgAefck6Vev4n/zRCJRDXN+IjUHUWHf1yVX2CWYmaPBA4RZZtZLv6ZlzbltO8VOCRW9Cg+e7OpKPQE/AT8VBR6im07ItBXY6AV8GGpt1kIpAYCza8C2xYX7XTO7QM+K9Y+Df8MxqvFa8O/xiXJzFIq+TF8WvxJYKZkIf8LaL8H3g/8+YNS2z9wzhWW6m8c/lmh4o+55bTpC3wM3OacW1JGbZcG2vUHVgDXOOe+r+TzxAP5pT+Tc26Mc66dc65rIOjdgD/QfADMAC4GTse/3iitVJ/5gX5Fop5mfETqjjRgJ7A98LyQg9fC1C/1fDrwf/hnTH4A9uA/k6dBOe+Ryf8O9YB/xqPI/lJtXTnbQv0LVVF/FwCry9i/o4xtxe0uY9t84J7AeqQTgesC2z8AMoptv76M125xzq2p5D2L2qwxs3OA1Wa21DlXOgRuKtZuMPCJmX3lnCvrcxbZiv+QWLnM7NhA7d0Dn2ONc+6rwL4F+GezVhZ7SdNAvyJRTzM+InWAmR2N//DFa8VmIH4GWpZq+ttSz3sDjzjn3gz8w/cjFRzScM7tCSy0LXpUFirK5ZzbBWwM1FDcKcAPzrk8YFVg20lFO82sAVD8+jQr8c9ItCtVW9Gj4BDKmw8kAGOBX5xzRXV8GXivsfgPUx32tYQCs2QPA/8qWjhdTruvgTeBv1XS5Rf4Q3CZAu/xJHCLc24L/v/PFw/EDSj2//7AzFt7/KFXJOop+IhEngZm1sLMWprZb8x/bZn/4g86xU+bfg/oZ2YXmNkxZnYL/sXFxX0LDA/00w2YhX8tSW25FxhtZleY2bFmdhX+U7EnAQRmO94EHjazvoHFuNPwLyom0CY30H6SmV1nZh3NLM3MhprZfYdSlHNuBbAF/+GgD4ptd/gPg90ArC9nZicpMD7FH8mVvOUUoBMwtJJ2fwPONLMTK2gzD2hrZq3L2X8dsMs5NyPw/FOgo5mdZ2Z98B/CKz7z1BPYi/9zi0Q9BR+RyNML/8zMemAB/pmeKcBvA7/BF3kG/0zCw/h/W2+Nf7FvcZfi/55/CswG3qbk+pma9igwHv+ZXqvwX3jvllKLay8DlgFz8P/juwn/KdZBzrm78c/CXIH/DKZF+MPJusOo7X38Aev9Uts/CGwvb7ZnCv7xKf6YUU5bAALj9ixwV0Wn4DvnlgPv4g+M5bX5Gv/fi4MudmhmqfgXlF9VrP1m/Gfe/QN4CbjDOVd8wfZFwMxAwBSJeub/BUdEROoKM+uFf63WMc65PYfRT2v8h/e6OeeyQlWfSCRT8BERqYPMfyXoj51zKyttXH4fvYAjnXOvhK4ykcim4CMiIiKeoTU+IiIi4hkKPiIiIuIZUXEBw+bNm7vU1NRwlxEVCgv9l4ipV0+ZOFpoTKOPxjT6aExD7/PPP9/mnDvoyu5REXxSU1PJzNS1t0IhN9d/RqvP5wtzJRIqGtPoozGNPhrT0DOzMs9UVLQUERERz1DwEREREc9Q8BERERHPUPARERERz4iKxc3l2b9/Pxs3biQ/Pz/cpdQZOrPALy4ujlatWlG/fv3KG4uISJ0R1cFn48aNJCYmkpqaipmFu5w6oaCgAICYmNq8gXdkcc6xfft2Nm7cSNu2bcNdjoiIhFBU/1qfn59Ps2bNFHqkWsyMZs2aaaZQRCQKRXXwARR65JDo742ISHSK+uAjIiIiUkTBJ8qtW7cOM+PAgQMA9OnTh2nTpoWllkcffZQjjzwSn8/H9u3bw1KDiIh4W1Qvbi5L6i1za7T/dZPPqFK7RYsWcdNNN7Fy5UpiYmLo3Lkz//jHP+jRo0eN1leZ1atXc8cdd7BgwQL2799PmzZtGDlyJH/+858Pa8Hz/v37GTt2LJ988gldu3YNYcUiIiJVpxmfMNi1axcDBw5k9OjR7Nixg02bNjFhwgQaNmwY1rrWrl3LSSedRKtWrfjqq6/YuXMnL7/8MpmZmeTk5BxW31u2bCE/P5+0tLRqv9Y5FzzNviYUzYaJiEj0U/AJg9WrVwMwbNgwYmJiiI+P5/TTT6dLly4ATJ8+nZ49e3LDDTeQnJxMu3btWLx4MdOnT6d169YcccQRPPPMM8H+5s6dy3HHHUfjxo1p3bo1EydOPKS6JkyYwIknnsgDDzzAUUcdBUDHjh15/vnnSU5OBuDNN98kLS2N5ORk+vTpw9dffx18fWpqKn/729/o0qULSUlJDBkyhPz8fFavXk3Hjh0BSE5O5tRTTwVg8eLF9OjRg6SkJHr06MHixYuDffXp04dx48bRs2dPGjVqxPfff4+Z8cgjj3DssceSmJjIHXfcEQxrjRs3ZvDgwezbty/Yx5w5c+jWrRvJycmcdNJJfPnllyVqve++++jSpQsJCQkKPyIiHqHgEwYdOnQgJiaGSy65hHnz5vHLL78c1GbJkiV06dKF7du3c+GFFzJ06FA+++wz1qxZw4wZMxg1alTwbr4JCQk8++yzZGdnM3fuXB599FFmz55d7bree+89zjvvvHL3r169mmHDhvGPf/yDrVu3MmDAAM4888wSYeOll17i7bff5ocffuDLL79k+vTpdOjQgZUrVwKQnZ3N+++/z44dOzjjjDMYM2YM27dvZ+zYsZxxxhkl1v4899xzTJ06lZycHNq0aQPAO++8w+eff84nn3zCX//6V6688kpmzJjBhg0bWLFiBbNmzQJg6dKlXHbZZTz++ONs376dq666irPOOou9e/cG+581axZz584lOzub2FjPHfUVEfEkBZ8waNy4MYsWLcLMuOKKK0hJSeGss85iy5YtwTZt27bl0ksvJSYmhiFDhrBhwwbGjx9Pw4YNOf3002nQoAFr1qwB/LMjv/nNb6hXrx5dunRh2LBhLFy4sNp1bd++nRYtWpS7/8UXX+SMM87gtNNOo379+vzlL39hz549JWZqxowZQ8uWLWnatClnnnkmy5YtK7OvuXPncuyxx3LxxRcTGxvLsGHD6NSpE2+99VawzciRI0lLSyM2NjZ4BeWbbrqJxo0bk5aWxq9//WtOP/102rVrR1JSEv3792fp0qUATJ06lauuuorf/e53wZDZsGFDPvnkkxK1tm7dmvj4+Gr/rEQi3ZQpU0hPT6dhw4aMHDmy3HZ79+7lhhtuoGXLljRp0oRrr72W/fv3l2jzwgsv0LlzZxISEmjfvj0fffRRDVcvUnMUfMKkc+fOTJ8+nY0bN7JixQo2b97M9ddfH9x/5JFHBv9c9A9z6W1FMz5Lliyhb9++pKSkkJSUxGOPPca2bduqXVOzZs346aefyt2/efPm4MwL+G9r0bp1azZt2hTcVjw4NWrUKFhjZX0BtGnTpkRfrVu3Puh1pX8G5f1MsrKyeOCBB0hOTg4+NmzYwObNmyvsXyRatGzZkttvv53LLruswnaTJ08mMzOTFStWsHr1ar744gsyMjKC+999911uvvlmnn76aXJycvjwww9p165dTZcvUmMUfCJAp06dGDlyJCtWrDik11944YWcddZZbNiwgZ07d3L11VfjnKt2P/369eO1114rd3/Lli3JysoKPnfOsWHDBo4++uhqv1fpvgDWr19foq/DuYhg69atGTduHNnZ2cFHXl4ew4YNC0n/IpFu0KBBnHPOOTRr1qzCdm+99RZjxoyhadOmpKSkMGbMGJ566qng/gkTJjB+/HhOOOEE6tWrx9FHH31I33mRSKHgEwbffPMNDzzwABs3bgRgw4YNzJo1ixNOOOGQ+svJyaFp06bExcXx6aef8vzzzx9SP3feeSf//e9/uemmm4IzP2vWrOGiiy4iOzubwYMHM3fuXObPn8/+/ft54IEHaNiwISeddFK132vAgAGsXr2a559/ngMHDvDiiy+yatUqBg4ceEi1l3bFFVfw2GOPsWTJEpxz7N69m7lz5x722Wki0aj4L0rOOTZu3MjOnTspKCggMzOTrVu3cswxx9CqVStGjRrFnj17wlityOHx3IrOql5npyYlJiayZMkSHnzwQbKzs0lOTmbgwIHcf//9h9TfI488wo033sioUaM45ZRTGDx4MNnZ2dXup3379ixatIjx48eTlpbGgQMHSE1N5dJLLyUxMZHk5GRmzJjB6NGj2bRpE926deOtt96iQYMG1X6vZs2aMWfOHP785z9zzTXXcMwxxzBnzhyaN29e7b7Kkp6ezhNPPMGoUaP47rvviI+P5+STT6Z3794h6V8kWvzxj3/kn//8J3379qWgoIB//etfAOTl5bF7927279/PK6+8wkcffUT9+vU5++yzycjI4J577glz5SKHxg7lkEikSU9Pd5mZmQdt//rrr+ncuXMYKqq7dHf2/4mWvz9F6558Pl+YK5FQqc6Y3n777WzcuJHp06eXuX/Pnj38v//3/3j99ddp2LAhV1xxBRMmTCA/P5+dO3fStGlTpk+fziWXXALAq6++SkZGRvBEAgkNfU9Dz8w+d86ll96uQ10iIh4WHx/PlClT2LRpE99//z3NmjWje/fu1KtXjyZNmtCqVasS6+G0Nk7qOgUfEZEodODAAfLz8ykoKKCgoID8/PwyL9S5adMmNm/ejHOOTz75hLvvvps777wzuP/SSy/loYce4ueff+aXX37h73//e8jW4omEg4KPiEgUysjIID4+nsmTJzNjxgzi4+PJyMhg/fr1+Hw+1q9fD/zvVjUJCQlccsklTJ48mdNPPz3Yzx133EGPHj3o0KEDnTt35rjjjmPcuHHh+lgihy2i1viYWUPgEaAf0BRYC9zqnJtX0eu0xid0tMbnf6Ll74/WDkQfjWn00ZiGXl1Z4xMLbABOAZKA24GXzCw1nEWJiIhIdIio09mdc7uBicU2zTGzH4DuwLpw1CQiIiLRI6KCT2lmdiTQAVhZUbvCwsIyb41QWFgYPHQjVVNYWBjuEiJGeX+v6pq8vLxwlyAhpjGNPhrT2hNph7qCzKw+MBN4xjn3TRn7rzSzTDPLPJT7UomIiIj3ROSMj5nVA54D9gGjymrjnJsKTAX/4uayFoTVq1dPi3QPUU383L799luGDBnC2rVrueeeexgzZkzI3yOU6tWrF1ULDaPpswjwUHd8e8u/qXBEmLgz3BXUOfqe1ryICz7mvzrWk8CRwADn3P6QvsHEpJB2d3D/Vfuip6amMm3aNPr161ez9VTTvn37uPfee5k1axabN28mJSWFU089lfHjx5OamnpYff/1r3+lb9++LFu2LCS1ioiIVFckHup6FOgMnOmc053wKuCcC/manMGDBzNnzhyef/55du7cyfLly+nevTvz588/7L6zsrJIS0s7pNeWdeG1UKrp/kVEJDJEVPAxszbAVUA34Cczyw08hoe3strzyy+/MHDgQFJSUmjSpAkDBw4M3sUdoE+fPowbN46ePXvSqFEjvv/+e/7zn//QsWNHkpKSuPbaaznllFOYNm1a8DVPPfUUnTt3pkmTJvzhD38gKyurzPd+7733eO+993jttdfo0aMHsbGxJCUlcd1113H55ZcDsHnzZs466yyaNm3KMcccwxNPPBF8/cSJExk8eDAjRowgMTGRtLQ0iq6vdOqpp/LBBx8watQofD4fq1evZufOnYwYMYKUlBTatGlDRkZGMMhNnz6dnj17csMNN9CsWTMmTpzIyJEjufbaa+nfvz8+n4+ePXvy008/cf3119OkSRM6depU4v5Bmzdv5rzzziMlJYW2bdsGb75YVOv555/PRRddROPGjcu9j5GIiESXiAo+zrks55w55+Kcc75ij5nhrq22FBYWcumll5KVlcX69euJj49n1KiSy5yee+45pk6dSk5ODklJSZx//vnce++9bN++nY4dO7J48eJg2zfeeINJkybx2muvsXXrVnr16sWwYcPKfO/33nuPHj160Lp163LrGzp0KK1atWLz5s288sor3Hbbbbz//vvB/W+++SZDhw4lOzubs846K1j7+++/T69evZgyZQq5ubl06NCB0aNHs3PnTr7//nsWLlzIs88+y9NPPx3sa8mSJbRr144tW7YErxT70ksvkZGRwbZt22jYsCEnnngiv/3tb9m2bRvnn38+Y8eODf4czzzzTLp27cqmTZuYP38+//jHP3jnnXdK/GzOP/98srOzGT7cM9laRMTTIir4CDRr1ozzzjuPRo0akZiYyLhx41i4cGGJNiNHjiQtLY3Y2FjmzZtHWloagwYNIjY2ljFjxtCiRYtg28cee4xbb72Vzp07Exsby2233cayZcvKnPXZvn07Rx11VLm1bdiwgY8//pj77ruPuLg4unXrxp/+9CeeffbZYJuTTz6ZAQMGEBMTw8UXX8zy5cvL7KugoIAXXniBe++9l8TERFJTU7nxxht57rnngm1atmzJ6NGjiY2NJT4+HoBzzz2X7t27ExcXx7nnnktcXBwjRowgJiaGIUOGBGd8PvvsM7Zu3cr48eNp0KAB7dq144orruCFF14I9n/iiSdyzjnnUK9evWD/IiIS3RR8IkxeXh5XXXUVbdq0oXHjxvTu3Zvs7OwS1yMqPiOzefPmEs/NjFatWgWfZ2Vl8ec//5nk5GSSk5Np2rQpzjk2bdp00Hs3a9aMH3/8sdzaNm/eTNOmTUlMTAxua9OmTYm+ioeuRo0alXtjxG3btrF//37atGlTbl9lzTwdeeSRwT/Hx8cf9LzoujtZWVls3rw5+LmTk5OZNGkSW7ZsqbB/ERGJbgo+EeaBBx7g22+/ZcmSJezatYsPP/wQ8C9kLuI/8c3vqKOOKrEGyDlX4nnr1q15/PHHyc7ODj727NnDSSeddNB79+vXj88++6zE64tr2bIlO3bsICcnJ7ht/fr1HH300dX+nM2bN6d+/folZp5K91X8c1ZX69atadu2bYnPnZOTw7///e+Q9C8iInWTgk8Y7d+/n/z8/ODjwIED5OTkEB8fT3JyMjt27ODOO++ssI8zzjiDr776itmzZ3PgwAEefvhhfvrpf9f2uPrqq7n33ntZudJ/8eudO3fy8ssvl9lXv3796NevH+effz6ff/55sJ7HHnuMp556itatW3PSSSdx6623kp+fz5dffsmTTz7JRRddVO3PHhMTw+DBgxk3bhw5OTlkZWXx4IMPHlJfZTn++ONJTEzkvvvuY8+ePRQUFLBixQo+++yzkPQvIiJ1U8Rdx6fGRdAFtQYMGFDi+bhx47j++uu58MILad68OS1btuTGG29k9uzZ5fbRvHlzXn75ZcaMGcMll1zC8OHDSU9Pp2HDhoB/TUxubi5Dhw4lKyuLpKQkTjvtNC644IIy+3vppZeYNGkSQ4YM4ccff6R58+acdtppjB8/HoBZs2Zx9dVX07JlS5o0acKdd955yNcieuihhxg9ejTt2rUjLi6OK664gssuu+yQ+iotJiaGOXPmcOONN9K2bVv27t1Lx44dycjICEn/IiJSN1nxQyh1VXp6uis6bbq4r7/+ms6dO4ehovApLCykVatWzJw5k759+1b79UVriXTF6+j5+1O07klXhI0eubm5unJzlNH3NPTM7HPnXHrp7TrUFQXeeecdsrOz2bt3L5MmTcI5xwknnBDuskRERCKOgk8U+O9//0v79u1p3rw5b731FrNnz9bp2SIiImVQ8IkCEydOZPv27eTk5LBkyRJ+97vfhbskEREJsSlTpgTXcI4cObLcdi+88ELwav5HHHEEl1xyCbt27TqoTefOnUlISKB9+/Z89NFHNVx95FDwERERqQNatmzJ7bffXulJID179uTjjz8OXhn/wIED3H777cH97777LjfffDNPP/00OTk5fPjhh7Rr166my48YUX9Wl3NO12uRaouGRf8iEl0GDRoEQGZmZrnXW4ODL84aExPDmjVrgs8nTJjA+PHjg2tBD+VabHVZVM/4xMXFsX37dv0jJtXinGP79u3ExcWFuxQRkUOyaNEikpKSSExM5NVXX+X6668H/GfuZmZmsnXrVo455hhatWrFqFGj2LNnT3gLrkVRPePTqlUrNm7cyNatW8NdSp1RdHf0evWiOhNXKi4ursStP0RE6pKTTz6ZnTt3smnTJp544glSU1MB2LJlC/v37+eVV17ho48+on79+px99tlkZGRwzz33hLfoWhLVwad+/fq0bds23GXUKbqWhIhI9Dj66KP54x//yNChQ/niiy+CZ/yOHj06eFPqsWPHeir4ePvXehERkSh34MAB1q5dC0CTJk1o1apVibWvXlsHq+AjIiJSBxw4cID8/HwKCgooKCgI3uOxtJkzZ7J+/XoAsrKyGDduHL///e+D+y+99FIeeughfv75Z3755Rf+/ve/M3DgwFr7HOGm4CMiIlIHZGRkEB8fz+TJk5kxYwbx8fFkZGSwfv16fD5fMOysWrWKk046iYSEBHr27EnHjh154okngv3ccccd9OjRgw4dOtC5c2eOO+44xo0bF66PVeui+l5dUn1a4xN9NKbRR/fqij76noae7tUlIiIinqfgIyIiIp6h4CMiIiKeoeAjIiIinhHVFzAUERGpMx7qDpG8YD1KFqtrxkdEREQ8Q8FHREREPEPBR0RERDxDwUdEREQ8Q8FHREREPEPBR0RERDxDwUdEREQ8Q8FHREREPEPBR0RERDxDwUdEREQ8Q8FHREREPCPigo+ZjTKzTDPba2bTw12PiFfs2LGDc889l4SEBNq0acPzzz9fZrv+/fvj8/mCjwYNGvCb3/wmuD81NZX4+Pjg/tNPP722PoKISKUi8Salm4EM4A9AfJhrEfGM6667jgYNGrBlyxaWLVvGGWecQdeuXUlLSyvRbt68eSWe9+nTh1NPPbXEtrfeeot+/frVeM0iItUVcTM+zrnXnHOzge3hrkXEK3bv3s2rr77K3Xffjc/n4+STT+ass87iueeeq/B169at46OPPmLEiBG1VKmIyOGJxBmfaissLCQ3NzfcZUSFvLy8cJcgIVaVMV2+fDmxsbG0bNky+F3q1KkTixYtqvC7NW3aNE466SSaN28ebOec48ILL6SwsJCuXbuSkZFR4lCYHL68vDxo0DzcZVRO/1+usjoxplEynhE341NVZnZlYC1Q5rZt28JdjkidlpubS2JiYoltjRs3rvQXilmzZjF8+PAS26ZNm8bKlStZtWoVvXr14pxzziE7OzvUJYuIHJI6O+PjnJsKTAVIT093Pp8vzBVFF/08o09FY3rEEUeQk5NTos2+fftITk4u93WLFi1iy5YtXHTRRSXanHbaacE/T5w4kRdeeIGlS5dy5plnhuBTSNC+bfj2/hTuKiqm/49UT6SPaZSMZ52d8RGR0OnQoQMHDhzgu+++C25bvnz5QQubi3vmmWcYNGhQpSHZzHDOhaxWEZHDEXHBx8xizSwOiAFizCzOzOrszJRIXZCQkMCgQYMYP348u3fv5uOPP+aNN97g4osvLrP9nj17eOmllxg5cmSJ7evXr+fjjz9m37595Ofnc//997Nt2zZ69uxZC59CRKRyERd8gNuBPcAtwEWBP98e1opEPOCRRx5hz549HHHEEQwbNoxHH32UtLQ0Pvroo4NmdWbPnk1ycjJ9+/YtsT0nJ4drrrmGJk2acPTRR/P2228zb948mjVrVpsfRUSkXBYNU9Dp6ekuMzMz3GVEhaLFrFrjEz00ptEnNzcXHuoe2etBACbuDHcFdUadGNM6Np5m9rlzLr309kic8RERERGpEQo+IiIi4hkKPiIiIuIZCj4iIiLiGQo+IiKHoKp3sy+yb98+OnfuTKtWrcrc/+yzz2JmTJs2rSbKFZEAXR9HxAse6g6RfLYI1LkzRqp6N/si999/PykpKeTk5By075dffmHSpEkVXjBSREJDMz4iItVU3bvZ//DDD8yYMYNbb721zP233norY8aMoXnzCL9JpUgUUPAREamm1atXExsbS4cOHYLbunbtysqVK8tsP3r0aCZNmkR8fPxB+z799FMyMzO5+uqra6xeEfkfBR8RkWrKzc2lcePGJbYlJSWVeRjr9ddfp6CggHPPPfegfQUFBVx77bVMmTKFevX0v2OR2qA1PiIi1eTz+di1a1eJbbt27SIxMbHEtt27d3PTTTfx73//u8x+HnnkEbp06cIJJ5xQY7WKSEkKPiIi1VT8bvbHHnssUPbd7L/77jvWrVtHr169AP+ZXTt37qRFixZ88sknzJ8/n4ULFwaD0Y4dO1i6dCnLli1jypQptfuhRDxCwUdEpJqK381+2rRpLFu2jDfeeIPFixeXaPfrX/+aDRs2BJ8vXryYUaNG8cUXX5CSksL06dPJz88P7h80aBDnn38+l19+ea19FhGvUfARETkEjzzyCJdddhlHHHEEzZo1K3E3+/79+5Obm0tsbCwtWrQIvqZp06bUq1cvuC05OblEnw0aNKBx48YkJSXV5kcR8RQFHxGRQ9C0aVNmz5590PZevXr577Rdhj59+rBx48Zy+1ywYEGIqhOR8ug0AhEREfEMBR8RERHxDAUfERER8QwFHxEREfEMBR8RERHxDJ3VJSJSSuotc8NdQoVS4hwfNAx3FSJ1k2Z8RERExDMUfERERMQzFHxERETEMxR8RERExDMUfERERMQzFHxERETEMxR8RERExDMUfERERMQzFHxERETEMxR8RERExDMUfERERMQzFHxERETEMxR8RERExDMUfERERMQzFHxERETEMyIu+JhZUzN73cx2m1mWmV0Y7ppEREQkOsSGu4AyPAzsA44EugFzzWy5c25lWKsSERGROi+igo+ZJQDnAb92zuUCi8zsTeBi4JbyXldYWEhubm4tVRnd8vLywl2ChFheXh40aB7uMioXQd/hlDgX7hIq1LShI09jGlXqxPc0SsYzooIP0AE44JxbXWzbcuCU0g3N7ErgSoDWrVvXTnUh0PdvC8JdQoWaNnQ812Ay7NsW7lIqNvrzcFcQVCfG9PLXoVGjcJdSZ3zwlz7hLqFC/l9QNKbVoe+pFIm04OMDdpXathNILN3QOTcVmAqQnp7ufD5fzVcXAlvzLdwlVKoR2/Dt/SncZVQsgsa7Toxpo0bUle+IVJ3GtOr0PZUikba4ORdoXGpbYyAnDLWIiIhIlIm04LMaiDWzY4tt6wpoYbOIiIgctogKPs653cBrwF1mlmBmPYGzgefCW5mIiIhEg4gKPgHXAvHAz8As4Bqdyi4iIiKhEGmLm3HO7QDOCXcdIiIiEn0iccZHREREpEYo+IiIiIhnKPiIiIiIZyj4iIiIiGco+IiIiIhnKPiIiIiIZ0Tc6ewiIiKhtm7yGeEuoUK5UXLn87pAMz4iIiLiGQo+IiIi4hkKPiIiIuIZCj4iIiLiGQo+IiIi5fj73/9OixYtaNy4MZdddhl79+4ts92qVatIT0+nSZMmNGnShH79+rFq1aparlaqQmd1iRwmnS0iEp3eeecdJk+ezPvvv0/Lli0599xzmTBhApMnTz6obcuWLXnllVdo06YNhYWFPPzwwwwdOpQvv/wyDJVLRTTjIyIiUoZnnnmGyy+/nLS0NJo0acIdd9zB9OnTy2ybnJxMamoqZoZzjpiYGNasWVO7BUuVaMZHRESkDCtXruTss88OPu/atStbtmxh+/btNGvWrMzXJCcnk5ubS2FhIXfddVdtlSrVoOAjIiJShtzcXJKSkoLPi/6ck5NTbvDJzs5m9+7dPPPMM7Rp06ZW6pTq0aEuERERYObMmfh8Pnw+H/3798fn87Fr167g/qI/JyYmVthPQkICV199NSNGjODnn3+u0Zql+hR8RGpRVc8QKe6uu+7CzHjvvfcO2rdjxw5SUlI4+eSTa6JcEU8ZPnw4ubm55ObmMm/ePNLS0li+fHlw//LlyznyyCPLne0prrCwkLy8PDZt2lSTJcshUPARqSVFZ4jMnz+frKwsvv/+eyZMmFDha9auXcvLL7/MUUcdVeb+m2++mc6dO9dEuSKeN2LECJ588klWrVpFdnY2GRkZjBw5ssy27777LkuXLqWgoIBdu3YxduxYmjRpou9nBFLwEakl1TlDpMh1113HfffdR4MGDQ7at3jxYlasWMGll15aQxWLeNsf//hHbrrpJvr27cv//d//0aZNG+68887g/rS0NGbOnAn41/YMGzaMpKQk2rdvz9q1a3n77beJi4sLV/lSDi1uFqkl1T1D5OWXX6Zhw4YMGDDgoH0FBQWMGjWKJ554gq+++qpG6xbxsrFjxzJ27Ngy961cuTL45wsuuIALLrigtsqSw6AZH5FaUtEZIqXl5ORw22238c9//rPMvv71r3/xu9/9ju7du9dMsSIiUUozPiI1ZObMmVx11VUA9OrVq1pniEycOJGLL76Y1NTUg/Zt3ryZf/3rX3z++ec1U7iISBRT8BGpIcOHD2f48OHB5xdeeCHLly9n8ODBQMVniMyfP5+NGzfyyCOPALB161YGDx7MzTffTMeOHfnxxx/51a9+BcCePXvYs2cPLVq0YNOmTcTExNTCpxMRqZsUfERqyYgRIxg5ciTDhw+nZcuWFZ4hMn/+fPbv3x983qNHDx588EH69+9P/fr1WbduXXDfiy++yPPPP88bb7yh0CMiUgmt8RGpJdU5Q6RZs2a0aNEi+IiJiaFJkyb4fD4aNmxYYl9SUhL169enRYsW4fpoIiJ1hjnnwl3DYUtPT3eZmZnhLqNKUm+ZG+4SKpQS5/ig4Y349v4U7lIqNnFnuCuoM4ruzu7z+cJciYSKxjT6aExDz8w+d86ll96uGR8RERHxDAUfERER8QwFHxEREfGMKp3VZWatga5AMpANLHfObai5skRERERCr9zgY2b1gasCj3bAGiAHSASOMbMfgMeAqc65fbVQq4iIiMhhqWjGZznwPv7gs8Q5V1C0w8xigOOB4cBSIK0mixQREREJhYqCTx/n3M9l7QiEoP8C/zWzlBqpTERERCTEyl3cXF7oATCz5mZmgXZbQ1GImY0ys0wz22tm00PRp4iIiEhx1Tqry8x6m1kW8CWw1cwuCGEtm4EM4KkQ9ikiIiISVOFZXWaW4JzbXWzTBKC3cy7LzNKA/wAvh6IQ59xrgfdMB1pV57WFhYXBq15GupS4yL5SdtOGjrwGzcNdRuXqyHhHgry8vHCXICGmMY0+GtPaU9mMz4dmdl6x5/uBFmYWiz+chO1sLjO7MnBoLHPbtm3hKkNERETqkMqu43MqcK+ZXQ6MBv4fMA34DfA9cHnNllc+59xUYCr479VVV+5vsjXfwl1CpRqxLfLv1VVHxjuS1JXviFSdxjT6aExrXoXBxzm3E7jWzI4HngPexX+oa2913sTMFgCnlLP7Y+fcydXpT0RERORQVLq4OXD21vdAb2Ab/lPY+1fnTZxzfZxzVs5DoUdERERqRYXBx8yG4A87XwHrgBXAAGCEmb1mZtVahFzJe8WaWRwQA8SYWVxgLZGIiIhISFQ24/N3oK9z7ijgDGCSc+4n59ww4FHgzRDWcjuwB7gFuCjw59tD2L+IiIh4XGUzKvn4z+QCcIHn/ifOvWtmC0NViHNuIjAxVP2JiIiIlFZZ8LkCeNHMGgE/A1cX36mbk4qIiEhdUtlZXfOBLrVUi4iIiEiNKneNj5l1rUoHVW0nIiIiEm4Vzfg8bGa78F+/Z6FzbnPRDjM7Cv91eUYAiUCvGq1SREREJATKDT7OuZPNbCD+dT1PmlkBkIM/6BjwHjDFOffvWqlURERE5DBVtsZnDjDHzOoDxwLJwC/AGufc/opeKyIiIhJpqnSBwEDIWVXDtYiIiIjUqEpvWSEiIiISLRR8RERExDMUfERERMQzDiv4mNkZoSpEREREpKZVGnzM7FgzO6/4hQrN7Cwz+xx4ukarExEREQmhCs/qMrORwBPADqCZmY0FTsV/G4sHgKdqukARERGRUKlsxudm4Czn3JHAIPxhZy3Q0Tn3sHNuT00XKCIiIhIqlQWfls65eYE/vwUUALfo4oUiIiJSF1UWfKzoD845B+Qp9IiIiEhdVdmVmxPMbH2x50mlnuOc+7/QlyVhNfpz8PnCXYWIiEjIVRZ8Tq2VKkRERERqQWU3KV1Y0X4zax7ackRERERqTpUuYGhmzcysXrHnR5rZg8APNVaZiIiISIhVGHzM7AQz2wD8DPxkZr0D1/L5DmgF/L4WapQItWLFCv7whz/QvHlzzKzS9mZGQkICPp8Pn8/Hn/70p+C+Dz74gL59+5KUlERqamoNVi0iIl5W2YzP34BngF/jv1jhq8CZQLpzbrBz7tMark8iWP369Rk8eDBPPvlklV+zfPlycnNzyc3NZdq0acHtCQkJXHbZZdx///01UaqIiAhQ+eLmXwG9nXOFZjYe+AtwnnNuR82XJpGuY8eOdOzYkTVr1hx2X8cffzzHH3887733XggqExERKVtlMz6xzrlCAOfcPmCXQo8cjt69e9OiRQsGDRrEunXrwl2OiIh4TGXBJ87Mni164L+uz7OltolUycKFC1m3bh3ffPMNLVu2ZODAgRw4cCDcZYmIiIdUFnzuwX9vrqLHpFLP19ZodRJRZs6cGVyY3L9//2q/vnfv3jRo0IDk5GT++c9/8sMPP/D111/XQKUiIiJlq+w6PnfWViES+YYPH87w4cND1p+Z4b8TioiISO2o7HT2v5R6flqp5w/WRFFSNzjnyM/PZ9++fQDk5+ezd+/eMtuuXLmSZcuWUVBQQG5uLjfeeCNHH300nTt3BqCwsJD8/Hz2799/UL8iIiKhUtmhrvGlnr9Y6vmfEM/KysoiPj6etLQ0AOLj4+nYsWNwf//+/Zk0aRIAW7ZsYciQITRu3Jh27dqxbt065syZQ/369QH48MMPiY+PZ8CAAaxfv574+HhOP/302v9QIiIS1So7nb30Vekqey4ekpqaWuGhqnnz5gX/fOqpp/Ltt9+W27ZPnz467CUiIjWushmf0v8SVfZcREREJGJVOuNjZm3538xOvVLPNeMjIiIidUZlwScBWEPJgFP8FHbN+IiIiEidUdnp7FW6e7uIiIhIXVDZ6eyDzezImi7CzBqa2ZNmlmVmOWa2zMyqf4U8ERERkQpUNqOTAWw2s9VmNs3MLjazNjVQRyywATgFSAJuB14ys9QaeC8RERHxqMoOdXUwsxZAL6A3cCPwtJltAj4EFjrnph1uEc653cDEYpvmmNkPQHdgXWWvLywsJDc393DLqBUpcZG9LKppQ0deXl64y5AQ0nhGH41p9NGY1p5K1/A4535yzr3snBvtnOsGpAAPA6cBj9dEUYHDax2AlRW0udLMMs0sc9u2bTVRhoiIiESZys7qwswM6IZ/xqc3cBKwGXgJ+CjUBZlZfWAm8Ixz7pvy2jnnpgJTAdLT053P5wt1KTVia37kXwGgUaNG1JWfp1SdxjT6aEyjj8a05lUYfMxsLnAc8C2wCH/QGOmcy6nOm5jZAvzrd8rysXPu5EC7esBzwD5gVHXeQ0RERKQylc34dAD2Aj/gv37PmuqGHgDnXJ/K2gRmlp4EjgQGOOf2V/d9RERERCpS2eLmY0stbr7ezJoDH+M/zLXIObcsRLU8CnQG+jnn9oSoTxEREZGgStf4OOd+Al4OPDCzJsAV+E85TwFiDreIwCnyV+GfXfrJP/kDwFXOuZmH27+IiIgIHNri5pOBZCATeCoURTjnstB9v0RERKSGVba4+d/AiUADYAmwEJgC/Nc5l1/z5YmIiIiETmUzPh/iv3rzZ1psLCIiInVdZYubJ5tZDJBrZsnOub21VJeIiIhIyFXlys0FwGqgWc2XIyIiIlJzKl3cHDAT//2z/glsBII3nHLOvV8ThYmIiIiEWlWDzzWB/04std0B7UJWjYiIiEgNqlLwcc61relCRERERGpapWt8RERERKKFgo+IiIh4hoKPiIiIeIaCj4iIiHiGgo+IiIh4hoKPiIiIeIaCj4iIiHiGgo+IiIh4hoKPiIiIeIaCj4iIiHiGgo+IiIh4hoKPiIiIeIaCj4iIiHiGgo+IiIh4hoKPiIiIeIaCj4iIiHiGgo+IiIh4hoKPiIiIeIaCj4iIiHiGgo+IiIh4hoKPiIiIeIaCj4iIiHiGgo+IiIh4hoKPiIiIeIaCj4iIiHiGgo+IiIh4hoKPiIiIeEbEBB8zm2FmP5rZLjNbbWZ/CndNIiIiEl0iJvgA9wKpzrnGwFlAhpl1D3NNIiIiEkViw11AEefcyuJPA4/2wOeVvbawsJDc3NyaKi2kUuJcuEuoUNOGjry8vHCXISGk8Yw+GtPoozGtPZE044OZPWJmecA3wI/Avytoe6WZZZpZ5rZt22qtRhEREam7ImbGB8A5d62ZjQZOBPoAeytoOxWYCpCenu58Pl+t1Hi4tuZbuEuoVKNGjagrP0+pOo1p9NGYRh+Nac2rlRkfM1tgZq6cx6LibZ1zBc65RUAr4JraqE9ERES8oVZmfJxzfQ7hZbH41/iIiIiIhERErPExsyPMbKiZ+cwsxsz+AAwD5oe7NhEREYkekbLGx+E/rPUY/jCWBVzvnHszrFWJiIhIVImI4OOc2wqcEu46REREJLpFxKEuERERkdqg4CMiIiKeoeAjIiIinqHgIyIiIp6h4CMiIiKeoeAjIiIinqHgIyIiIp6h4CMiIiKeoeAjIiIinqHgIyIiIp6h4CMiIiKeoeAjIiIinqHgIyIiIp6h4CMiIiKeoeAjIiIinqHgIyIiIp6h4CMiIiKeoeAjIiIinqHgIyIiIp6h4CMiIiKeoeAjIiIinqHgIyIiIp6h4CMiIiKeoeAjIiIinqHgIyIiIp6h4CMiIiKeoeAjIiIinqHgIyIiIp6h4CMiIiKeoeAjIiIinqHgIyIiIp6h4CMiIiKeoeAjIiIinqHgIyIiIp4RkcHHzI41s3wzmxHuWkRERCR6RGTwAR4GPgt3ESIiIhJdYsNdQGlmNhTIBhYDx1TlNYWFheTm5tZkWSGTEufCXUKFmjZ05OXlhbsMCSGNZ/TRmEYfjWntiagZHzNrDNwFjK1C2yvNLNPMMrdt21bzxYmIiEidF2kzPncDTzrnNppZhQ2dc1OBqQDp6enO5/PVQnmHb2t+xZ8rEjRq1Ii68vOUqtOYRh+NafTRmNa8WpvxMbMFZubKeSwys25AP+DvtVWTiIiIeEutzfg45/pUtN/MrgdSgfWB2R4fEGNmv3LO/bam6xMREZHoF0mHuqYCLxR7/hf8QeiasFQjIiIiUSdigo9zLg8ILms3s1wg3zm3NXxViYiISDSJmOBTmnNuYrhrEBERkegSUaezi4iIiNQkBR8RERHxDAUfERER8QwFHxEREfEMBR8RERHxDAUfERER8QwFHxEREfEMBR8RERHxDAUfERER8QwFHxEREfEMBR8RERHxDAUfERER8QwFHxEREfEMBR8RERHxDAUfERER8QwFHxEREfEMBR8RERHxDAUfERER8QwFHxEREfEMBR8RERHxDAUfERER8QwFHxEREfEMBR8RERHxDAUfERER8QwFHxEREfEMBR8RERHxDAUfERER8QwFHxEREfEMBR8RERHxDAUfERER8QwFHxEREfEMBR8RERHxDAUfERER8QwFHxEREfGMiAo+ZrbAzPLNLDfw+DbcNYmIiEj0iKjgEzDKOecLPDqGuxgRERGJHpEYfERERERqRGy4CyjDvWY2GfgWGOecW1DZCwoLC8nNza3xwkIhJc6Fu4QKNW3oyMvLC3cZEkIaz+ijMY0+GtPaE2kzPjcD7YCjganAW2bWvqyGZnalmWWaWea2bdtqs0YRERGpo8y52pmBMLMFwCnl7P7YOXdyGa95G5jrnHuoor7T09NdZmbm4RcpwZkzn88X5kokVDSm0UdjGn00pqFnZp8759JLb6+1Q13OuT6H8jLAQlyKiIiIeFTEHOoys2Qz+4OZxZlZrJkNB3oDb4e7NhEREYkOkbS4uT6QAXQCCoBvgHOcc6vDWpWIiIhEjYgJPs65rUCPcNchIiIi0StiDnVJSdOnTycmJgafzxd8LFiwoNz28+fPp1OnTjRq1Ii+ffuSlZUV3HfTTTfRunVrGjduTJs2bZg0aVItfAIREZHIo+ATwU488URyc3ODjz59+pTZbtu2bQwaNIi7776bHTt2kJ6ezpAhQ4L7L7/8cr755ht27drF4sWLmTlzJq+99lotfQoREZHIETGHuuTQvfbaa6SlpXHBBRcAMHHiRJo3b84333xDp06d6Nix5J0/6tWrx5o1a8JRqoiISFhpxieCLV26lObNm9OhQwfuvvtuDhw4UGa7lStX0rVr1+DzhIQE2rdvz8qVK4PbJk+ejM/no1WrVuzevZsLL7ywxusXERGJNAo+Eap3796sWLGCn3/+mVdffZVZs2Zx//33l9k2NzeXpKSkEtuSkpLIyckJPr/lllvIycnhiy++4OKLLz6ovYiIiBco+ESImTNnBhcx9+/fn3bt2tG2bVvq1avHb37zG8aPH88rr7xS5mt9Ph+7du0qsW3Xrl0kJiaW2GZmHHfcccTHxzNhwoQa+ywiIiKRSsEnQgwfPjy4iHnevHkH7Tczyru9SFpaGsuXLw8+3717N2vXriUtLa3M9gcOHGDt2rWhKVxERKQOUfCJUPPmzWPLli0AfPPNN9x9992cffbZZbY999xzWbFiBa+++ir5+fncdddddOnShU6dOlFYWMjjjz/OL7/8gnOOTz/9lIcffpjf//73tflxREREIoKCT4SaP38+Xbp0ISEhgQEDBjBo0CBuu+224P60tDRmzpwJQEpKCq+++irjxo2jSZMmLFmyhBdeeCHY9vXXX6d9+/YkJiZy0UUXMXr0aEaPHl3rn0lERCTcau3u7DVJd2cPHd0hOPpoTKOPxjT6aExDr7y7s2vGR0RERDxDwUdEREQ8Q8FHREREPEPBR0RERDxDwUdEREQ8Q8FHREREPEPBR0RERDxDwUdEREQ8Q8FHREREPEPBR0RERDxDwUdEREQ8Q8FHREREPEPBR0RERDxDwUdEREQ8Q8FHREREPEPBR0RERDzDnHPhruGwmdlWICvcdUSR5sC2cBchIaUxjT4a0+ijMQ2tNs65lNIboyL4SGiZWaZzLj3cdUjoaEyjj8Y0+mhMa4cOdYmIiIhnKPiIiIiIZyj4SFmmhrsACTmNafTRmEYfjWkt0BofERER8QzN+IiIiIhnKPiIiIiIZyj4iIiIiGco+NQhZtbWzOaZ2S9mtsnMLg1Bn03N7HUz221mWWZ24aG2rcL+BWaWb2a5gce3h1t/XRcFYzrKzDLNbK+ZTT/c2uuiKBjDcvd79Tsb5WPq+e+sgk/d8grwLv6re14B3B6CPh8G9gFHAsOBR80s7RDbVqWvUc45X+DRMQT113V1fUw3AxnAUyGou66q62NY2X4vfmejeUz1nXXO6VEHHkAXYF2x5wOATw6zzwT8X44OxbY9B0yubtuq9AUsAP4U7p9lpDyiYUyLbc8Apof7Z6oxrN4YVmG/576z0T6mxbZ58jvrnNOMTx3SE1hkZvXMrDvwIPBo6UZmNsfMsst5zCnVvANwwDm3uti25UBZv4VU1raqfd1rZtvM7GMz61PxR4560TKmXlbXx7Aq7+W176wXxtTTYsNdgFRZNyAT+ADoDSwFXi/dyDk3sBp9+oBdpbbtBBIPoW1V+roZWIX/t5GhwFtm1s05t7YaNUeTbtT9MfW6btTtMaxsvxe/s92I7jH1PM341B3dgM+AvsAxwA7gvsPsMxdoXGpbYyDnENpW2pdzbolzLsc5t9c59wzwMf5pZK/qRh0fU6nzY1jhfo9+Z7sRxWMqCj51gpnFAJ2Bpc65wsBvWx+X03ZesTMwSj/mlWq+Gog1s2OLbesKrCyj68raVqevIg6wCvZHrSgeU8+IkjGs7hhH9XfWo2PqPeFeZKRH5Q/gV8AB4DwgBv9vJBuBE0LQ9wvALPwL4nrinxJNO5S2Fe0HkoE/AHH4D7EOB3ZTbAGelx7RMKaB/bGBMb0X/wLKOCA23D9fjWG1xrDM/V78zkb7mAb2efY7G/z5hLsAPaowSP7/4XwJrMM/XbkMGBSivpsCswP/Q1sPXFhq/zzgtiq2LXc/kIJ/+jgHyAY+AU4L989WY3roYxrYPxH/LEDxx8Rw/3w1htXqq8z9XvzORvuYBvZ59jtb9NBNSusAM7sf2OGcuzfctUhoaEzrPo1h9NGYeoPW+NQNxwFfh7sICSmNad2nMYw+GlMPUPCpG7oC34S7CAkpjWndpzGMPhpTD9ChLhEREfEMzfiIiIiIZyj4iIiIiGco+IiIiIhnKPiIiIiIZyj4iIiIiGco+IiIiIhnKPiIiIiIZyj4iIiIiGf8f7RPmBH9TuQuAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams.update({'font.size': 12})\n",
    "\n",
    "labels = [r'$\\beta = 0.005$', r'$\\beta = 0.001$', r'$\\beta = 0.0005$', r'$\\beta = 0.0001$']\n",
    "small_wer = [-5.03, -0.44, 0.44, -0.30]\n",
    "large_wer = [-1.51, 0.75, 1.96, 1.36]\n",
    "\n",
    "x = np.arange(len(labels))  # the label locations\n",
    "width = 0.35  # the width of the bars\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "rects1 = ax.bar(x - width/2, small_wer, width, label='Small Conformer')\n",
    "rects2 = ax.bar(x + width/2, large_wer, width, label='Large Conformer')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('rWERR (%)')\n",
    "ax.set_title('Dual-mode rWERR (%)')\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(labels)\n",
    "ax.grid(True, linewidth=0.3)\n",
    "ax.legend()\n",
    "\n",
    "ax.bar_label(rects1, padding=3)\n",
    "ax.bar_label(rects2, padding=3)\n",
    "\n",
    "fig.tight_layout(pad=0.05)\n",
    "fig.set_size_inches(8, 6, forward=True)\n",
    "plt.margins(0.1)\n",
    "plt.legend(loc=\"upper left\")\n",
    "plt.savefig(\"./dual_mode_rwerr.pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    ".. admonition:: References\n",
    "\n",
    "   The use of the following functions, methods, classes and modules is shown\n",
    "   in this example:\n",
    "\n",
    "   - `matplotlib.axes.Axes.bar` / `matplotlib.pyplot.bar`\n",
    "   - `matplotlib.axes.Axes.bar_label` / `matplotlib.pyplot.bar_label`\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "labels = [r'$\\beta = 0.005$', r'$\\beta = 0.001$', r'$\\beta = 0.0005$', r'$\\beta = 0.0001$']\n",
    "large_latency = [83.1, 48.3, 41.7, 19.5]\n",
    "small_latency = [77.4, 50.4, 33.9, 19.5]\n",
    "\n",
    "x = np.arange(len(labels))  # the label locations\n",
    "width = 0.35  # the width of the bars\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "rects1 = ax.bar(x - width/2, small_latency, width, label='Small Conformer')\n",
    "rects2 = ax.bar(x + width/2, large_latency, width, label='Large Conformer')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Avg. Emission Latency Reduction (ms)')\n",
    "ax.set_title('Dual-mode Avg. Emission Latency Reduction (ms)')\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(labels)\n",
    "ax.legend()\n",
    "ax.grid(True, linewidth=0.3)\n",
    "ax.bar_label(rects1, padding=3)\n",
    "ax.bar_label(rects2, padding=3)\n",
    "\n",
    "fig.tight_layout(pad=0.05)\n",
    "fig.set_size_inches(8, 6, forward=True)\n",
    "plt.margins(0.1)\n",
    "plt.savefig(\"./dual_mode_relative_emission_latency.pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Acoustic context\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams.update({'font.size': 12})\n",
    "\n",
    "labels = ['test-0p-0f', 'test-1p-0f', 'test-2p-0f', 'test-1p-1f']\n",
    "dual_mode_werr = [1.28, 1.65, 2.68, 2.11]\n",
    "contextual_werr = [1.10, 2.93, 5.37, 4.57]\n",
    "dual_mode_contextual_werr = [2.93, 5.31, 6.26, 5.45]\n",
    "\n",
    "x = np.arange(len(labels))  # the label locations\n",
    "width = 0.5  # the width of the bars\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "rects1 = ax.bar(x - width/2, dual_mode_werr, width/2, label='Dual-mode training')\n",
    "rects2 = ax.bar(x, contextual_werr, width/2, label='Contextual-stream training')\n",
    "rects3 = ax.bar(x + width/2, dual_mode_contextual_werr, width/2, label='Dual-mode contextual-stream training')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('rWERR(%)')\n",
    "#ax.set_title('Dual-mode WERR (%)')\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(labels)\n",
    "ax.legend()\n",
    "\n",
    "ax.bar_label(rects1, padding=2)\n",
    "ax.bar_label(rects2, padding=2)\n",
    "ax.bar_label(rects3, padding=2)\n",
    "\n",
    "fig.tight_layout(pad=0.05)\n",
    "fig.set_size_inches(8, 6, forward=True)\n",
    "plt.margins(0.1)\n",
    "plt.legend(loc=\"upper left\")\n",
    "plt.savefig(\"./dual_mode_context_training.pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Teacher with Acoustic context\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams.update({'font.size': 12})\n",
    "\n",
    "#labels = ['test-0P-0F', 'test-1P-0F', 'test-2P-0F', 'test-1P-1F']\n",
    "#train_1p_0f = [1.97, 3.01, 3.54, 2.71]\n",
    "#train_2p_0f = [2.56, 3.82, 4.13, 3.88]\n",
    "#train_1p_1f = [2.96, 4.02, 4.53, 4.26]\n",
    "\n",
    "labels = ['test-1p-0f', 'test-2p-0f', 'test-1p-1f']\n",
    "train_1p_0f = [3.01, 3.54, 2.71]\n",
    "train_2p_0f = [3.82, 4.13, 3.88]\n",
    "train_1p_1f = [4.02, 4.53, 4.26]\n",
    "\n",
    "x = np.arange(len(labels))  # the label locations\n",
    "width = 0.5  # the width of the bars\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "rects1 = ax.bar(x - width/2, train_1p_0f, width/2, label='train-1p-0f')\n",
    "rects2 = ax.bar(x, train_2p_0f, width/2, label='train-2p-0f')\n",
    "rects3 = ax.bar(x + width/2, train_1p_1f, width/2, label='train-1p-1f')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('rWERR (%)')\n",
    "#ax.set_title('Dual-mode WERR (%)')\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(labels)\n",
    "ax.legend()\n",
    "ax.yaxis.grid(True, linewidth=0.3)\n",
    "ax.bar_label(rects1, padding=2)\n",
    "ax.bar_label(rects2, padding=2)\n",
    "ax.bar_label(rects3, padding=2)\n",
    "\n",
    "fig.tight_layout(pad=0.05)\n",
    "fig.set_size_inches(8, 6, forward=True)\n",
    "plt.margins(0.1)\n",
    "plt.legend(loc=\"upper left\")\n",
    "\n",
    "# import tikzplotlib\n",
    "# tikzplotlib.save(\"./teacher_context_training_v5.tex\")\n",
    "\n",
    "plt.savefig(\"./teacher_context_training_v5.pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "% This file was created by tikzplotlib v0.9.4.\r\n",
      "\\begin{tikzpicture}\r\n",
      "\r\n",
      "\\end{tikzpicture}\r\n"
     ]
    }
   ],
   "source": [
    "!cat test.tex"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Fair comparison streaming results\n",
    "\n",
    "# Acoustic context\n",
    "\n",
    "import matplotlib as mp\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "mp.rcParams['axes.linewidth'] = .5\n",
    "mp.rcParams['lines.linewidth'] = .5\n",
    "mp.rcParams['patch.linewidth'] = .5\n",
    "plt.rcParams['grid.linewidth'] = .1\n",
    "\n",
    "plt.rcParams.update({'font.size': 12})\n",
    "\n",
    "#labels = ['test-0P-0F', 'test-1P-0F', 'test-2P-0F', 'test-1P-1F']\n",
    "#dual_mode_werr = [1.64, 1.65, 1.44, 2.46]\n",
    "#contextual_werr = [2.18, 2.93, 5.40, 3.50]\n",
    "#dual_mode_contextual_werr = [4.00, 5.49, 6.29, 5.81]\n",
    "\n",
    "labels = ['test-1P-0F', 'test-2P-0F', 'test-1P-1F']\n",
    "dual_mode_werr = [1.65, 1.44, 2.46]\n",
    "contextual_werr = [2.93, 5.40, 3.50]\n",
    "dual_mode_contextual_werr = [5.49, 6.29, 5.81]\n",
    "\n",
    "x = np.arange(len(labels))  # the label locations\n",
    "width = 0.5  # the width of the bars\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "rects1 = ax.bar(x - width/2, dual_mode_werr, width/2, label='Dual-mode training')\n",
    "rects2 = ax.bar(x, contextual_werr, width/2, label='Contextual-stream training')\n",
    "rects3 = ax.bar(x + width/2, dual_mode_contextual_werr, width/2, label='Dual-mode contextual-stream training')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('rWERR (%)')\n",
    "ax.set_ylim(0.0, 7.5)\n",
    "ax.grid(True, linewidth=0.3)\n",
    "#ax.set_title('Dual-mode WERR (%)')\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(labels)\n",
    "ax.legend()\n",
    "\n",
    "ax.bar_label(rects1, padding=2)\n",
    "ax.bar_label(rects2, padding=2)\n",
    "ax.bar_label(rects3, padding=2)\n",
    "\n",
    "fig.tight_layout(pad=0.05)\n",
    "fig.set_size_inches(8, 6, forward=True)\n",
    "plt.margins(0.1)\n",
    "plt.legend(loc=\"upper left\")\n",
    "plt.savefig(\"./dual_mode_context_training_v3.pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# test-2P-1F: Acoustic context\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams.update({'font.size': 12})\n",
    "\n",
    "#labels = ['test-0P-0F', 'test-1P-0F', 'test-2P-0F', 'test-1P-1F']\n",
    "#dual_mode_werr = [1.64, 1.65, 1.44, 2.46]\n",
    "#contextual_werr = [2.18, 2.93, 5.40, 3.50]\n",
    "#dual_mode_contextual_werr = [4.00, 5.49, 6.29, 5.81]\n",
    "\n",
    "labels = ['train-1p-0f', 'train-2p-0f', 'train-1p-1f']\n",
    "#dual_mode_werr = [1.65, 1.44, 2.46]\n",
    "contextual_werr = [2.80, 4.55, 2.80]\n",
    "dual_mode_contextual_werr = [6.12, 6.64, 6.12]\n",
    "\n",
    "x = np.arange(len(labels))  # the label locations\n",
    "width = 0.6  # the width of the bars\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "#rects1 = ax.bar(x - width/2, dual_mode_werr, width/2, label='Dual-mode training')\n",
    "rects2 = ax.bar(x - width/4, contextual_werr, width/2, label='Contextual-stream training')\n",
    "rects3 = ax.bar(x + width/4, dual_mode_contextual_werr, width/2, label='Dual-mode contextual-stream training')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('rWERR (%)')\n",
    "ax.grid(True, linewidth=0.3)\n",
    "ax.set_ylim(0.0, 8.0)\n",
    "#ax.set_title('Dual-mode WERR (%)')\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(labels)\n",
    "ax.legend()\n",
    "\n",
    "#ax.bar_label(rects1, padding=2)\n",
    "ax.bar_label(rects2, padding=2)\n",
    "ax.bar_label(rects3, padding=2)\n",
    "\n",
    "fig.tight_layout(pad=0.05)\n",
    "fig.set_size_inches(8, 6, forward=True)\n",
    "plt.margins(0.1)\n",
    "plt.legend(loc=\"upper left\")\n",
    "plt.savefig(\"./dual_mode_context_training_test_2p_1f.pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# test-2P-1F: Acoustic context\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams.update({'font.size': 12})\n",
    "\n",
    "#labels = ['test-0P-0F', 'test-1P-0F', 'test-2P-0F', 'test-1P-1F']\n",
    "#dual_mode_werr = [1.64, 1.65, 1.44, 2.46]\n",
    "#contextual_werr = [2.18, 2.93, 5.40, 3.50]\n",
    "#dual_mode_contextual_werr = [4.00, 5.49, 6.29, 5.81]\n",
    "\n",
    "labels = ['train/test-0p-0f', 'train/test-1p-0f', 'train/test-2p-0f'] #, 'train/test-1p-1f']\n",
    "dual_mode_werr = [2.62, -10, -10] #, -10]\n",
    "contextual_werr = [-10, 2.80, 4.55] #, 2.80]\n",
    "dual_mode_contextual_werr = [-10, 6.12, 6.64] #, 6.12]\n",
    "\n",
    "x = np.arange(len(labels))  # the label locations\n",
    "width = 0.6  # the width of the bars\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "rects1 = ax.bar(x - width/2, dual_mode_werr, width/2, label='Dual-mode training')\n",
    "rects2 = ax.bar(x, contextual_werr, width/2, label='Acoustic context training')\n",
    "rects3 = ax.bar(x + width/2, dual_mode_contextual_werr, width/2, label='Dual-mode acoustic context training')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('rWERR (%)')\n",
    "ax.grid(True, linewidth=0.3)\n",
    "ax.set_ylim(0.0, 8.0)\n",
    "#ax.set_title('Dual-mode WERR (%)')\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(labels)\n",
    "ax.legend()\n",
    "\n",
    "ax.bar_label(rects1, padding=2)\n",
    "ax.bar_label(rects2, padding=2)\n",
    "ax.bar_label(rects3, padding=2)\n",
    "\n",
    "fig.tight_layout(pad=0.05)\n",
    "fig.set_size_inches(8, 6, forward=True)\n",
    "plt.margins(0.1)\n",
    "plt.legend(loc=\"upper left\")\n",
    "plt.savefig(\"./dual_mode_context_training_test_2p_1f.pdf\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}

